Power-Based Side-Channel Attack for AES Key Extraction on the ATMega328 Microcontroller

We demonstrate the extraction of an AES secret key from flash memory on the ATMega328 microcontroller (the microcontroller used on the popular Arduino Genuino/Uno board). We loaded a standard AVR-architecture AES-128 implementation onto the chip and encrypted randomly chosen plaintexts with several different keys. We measured the chip's power consumption during encryption, correlated observed power consumption with the expected power consumption of the plaintexts with every possible key, and ultimately extracted the 128-bit key used during AES. We describe here our test infrastructure for automated power trace collection, an overview of our correlation attack, sanitization of the traces and stumbling blocks encountered during data collection and analysis, and results of our attack.

==> build.sh <==
#!/bin/bash

file="report"
totalfile="lisayz-skoppula-utsav-$file"

# Compile the tex file
pdflatex --shell-escape -jobname=$totalfile ${file}.tex
pdflatex --shell-escape -jobname=$totalfile ${file}.tex

# Cleanup the junk
rm -rf *.log *.aux missfont.log _minted* texput.log *.out *.dvi *.pyg

if [ "$(uname)" == "Darwin" ]; then
    open ${totalfile}.pdf &
elif [ "$(expr substr $(uname -s) 1 5)" == "Linux" ]; then
    evince ${totalfile}.pdf &
elif [ "$(expr substr $(uname -s) 1 10)" == "MINGW32_NT" ]; then
    echo 'Windows not supported!'
fi

